More varieties of 4-d gauge theories: product representations

Recently, we used methods of arithmetic geometry to study the anomaly-free irreducible representations of an arbitrary gauge Lie algebra. Here we generalize to the case of products of irreducible representations, where it is again possible to give a complete description. A key result is that the projective variety corresponding to $m$-fold product representations of the Lie algebra $\mathfrak{su}_n$ is a rational variety for every $m$ and $n$. We study the simplest case of $\mathfrak{su}_3$ (corresponding to the strong interaction) in detail. We also describe the implications of a number-theoretic conjecture of Manin (and related theorems) for the number of chiral representations of bounded size $B$ (measured roughly by the Dynkin labels) compared to non-chiral ones, giving a precise meaning to the sense in which the former (which are those most relevant for phenomenology) are rare compared to the latter. As examples, we show that, for both irreducible representations of $\mathfrak{su}_5$ and once-reducible product representations of $\mathfrak{su}_3$ that are non-anomalous, the number of chiral representations is asymptotically between $B (\log B)^5$ and $B^\frac{4}{3}$, while the number of non-chiral representations is asymptotically $B^2$. Despite this rarity of chiral, anomaly-free, product representations, we show that there are examples relevant for phenomenology, including one that gives an asymptotically-free gauge theory with Lie algebra $\mathfrak{su}_7$.

==> anc/method_of_secants_products.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37550,        920]
NotebookOptionsPosition[     34042,        859]
NotebookOutlinePosition[     34506,        877]
CellTagsIndexPosition[     34463,        874]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook applies the method of secants to find anomaly-free two-fold \
product representations of SU(",
 StyleBox["3",
  FontSlant->"Italic"],
 ") by solving the homogeneous cubic equation in the variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "i\[Alpha]"], TraditionalForm]],ExpressionUUID->
  "f39333b1-25e2-454f-a86a-8172607b452d"],
 " over the integers. The range over which the parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "i"], TraditionalForm]],ExpressionUUID->
  "6cb231bc-c1a7-7e4e-baa0-6eafd555d460"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "i"], TraditionalForm]],ExpressionUUID->
  "23d46b16-1682-e242-8a65-d6d657821652"],
 ", which parameterizes the ",
 "lines ",
 "used in the method of secants, can be varied in the relevant cell. \n\n\
Every row of the table  ",
 StyleBox["reptable ", "Input"],
 "contains the",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          StyleBox["m", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
      "errors" -> {}, "input" -> "m=2", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], TraditionalForm]],ExpressionUUID->
  "9e97c5b6-4aa8-df4b-8ac7-dcd71f0651fe"],
 " equivalence classes of irreps ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["q", 
      RowBox[{"1", "m"}]], ",", 
     SubscriptBox["q", 
      RowBox[{"2", "m"}]], ",", "...", ",", 
     SubscriptBox["q", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "m"}]]}], ")"}], TraditionalForm]],
  ExpressionUUID->"54495bf7-8ba8-9645-8459-092f5e8a2de8"],
 "  (with representatives  such that the product is represented by the \
lowest-dimension equivalence class), the dimension of each irrep factor and \
the dimension of the resultant product rep, which is chiral and anomaly-free.\
\n\nThe rows are arranged in increasing orders of dimension of the product \
rep."
}], "Text",
 CellChangeTimes->{{3.935834636976785*^9, 3.935834732823717*^9}, {
  3.935834787764357*^9, 3.935834918078279*^9}, {3.935834960870714*^9, 
  3.935834962273617*^9}, {3.9358350019045277`*^9, 3.935835216204679*^9}, {
  3.935836433330414*^9, 3.935836434673361*^9}, {3.935836978708301*^9, 
  3.935837001944515*^9}, {3.935837766129181*^9, 3.935837767752899*^9}, {
  3.9460238144144726`*^9, 3.946023837217348*^9}, {3.9460240495984097`*^9, 
  3.946024196046781*^9}, {3.946031276284403*^9, 3.946031460055174*^9}, {
  3.946034270419279*^9, 3.946034270934275*^9}, {3.946036085171091*^9, 
  3.946036135097006*^9}, {3.946040886974905*^9, 
  3.9460408889083767`*^9}},ExpressionUUID->"37d20e34-dc41-ed4e-b3f4-\
89ad070f4400"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[Cell["Setting up some functions", "Subsection",
   CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
     3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
     3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
   "3df57314-7525-7d40-9c3d-07ed780902ac"],
  TextCell[
  "Setting up some functions", "Subsection", 
   CellChangeTimes -> {{3.919494827608452*^9, 3.919494834318445*^9}, 
     3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
     3.919510849968916*^9, 3.919512489311554*^9}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9460317799319496`*^9, 3.946032462244095*^9, {3.9460334966568584`*^9, 
   3.946033500517351*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"569301fb-cba0-b44c-a3a4-2d3bde23fc7a"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.935832737590481*^9, 3.9358332650708027`*^9, 
  3.935834634713644*^9, 3.935836500600622*^9, 3.935836716491328*^9, 
  3.935836777170355*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"174cad1c-01ce-c045-8ea3-e88e00ad156b"],

Cell[TextData[{
 "Given two points ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "1"], TraditionalForm]],ExpressionUUID->
  "9695c46d-5636-e241-b3a4-fba6f6d08bd6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "2"], TraditionalForm]],ExpressionUUID->
  "fb0bf241-c78e-714c-aac0-c74f60c19270"],
 " that solve the anomaly cancellation equation, the secant connecting these \
two points will intersect the cubic hypersurface at a third point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["p", "3"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], 
      SuperscriptBox["p", "1"]}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], 
      SuperscriptBox["p", "2"]}]}]}], TraditionalForm]],ExpressionUUID->
  "43f88fc7-d8b5-9c49-a2a6-074d3fff6058"],
 " given as below."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.936087091345854*^9, 
  3.9360872173493176`*^9}},ExpressionUUID->"140d2cd3-60b6-4d44-a7af-\
26ab7b54e756"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alpha1", "[", 
    RowBox[{"p10_", ",", "p20_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "=", "p10"}], ",", 
       RowBox[{"p2", "=", "p20"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"p2", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"n", "*", "m"}], "-", "1"}]}], "}"}]}], "]"}], ")"}],
            "^", "2"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"n", "*", "m"}], "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha2", "[", 
    RowBox[{"p10_", ",", "p20_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "=", "p10"}], ",", 
       RowBox[{"p2", "=", "p20"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"p1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p1", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"n", "*", "m"}], "-", "1"}]}], "}"}]}], "]"}], 
             ")"}], "^", "2"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"n", "*", "m"}], "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}],
   ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9270185306169815`*^9, 3.927018654760453*^9}, {
   3.927018990747471*^9, 3.9270189907844067`*^9}, {3.927019226121411*^9, 
   3.927019227500469*^9}, {3.927189456280043*^9, 3.9271894797436905`*^9}, {
   3.929440127394983*^9, 3.929440178285738*^9}, {3.929440550689358*^9, 
   3.92944055152586*^9}, 3.935836500600622*^9, 3.935836716492325*^9, 
   3.935836777170355*^9, {3.936087102194702*^9, 3.936087103693873*^9}, {
   3.9460242685161557`*^9, 3.9460242761177616`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7d80ab2b-6697-2b4f-a0f9-ea068fd6b2c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"repfunction", "[", 
    RowBox[{"p10_", ",", "p20_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "=", "p10"}], ",", 
       RowBox[{"p2", "=", "p20"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"alpha1", "[", 
         RowBox[{"p1", ",", "p2"}], "]"}], "*", "p1"}], "+", 
       RowBox[{
        RowBox[{"alpha2", "[", 
         RowBox[{"p1", ",", "p2"}], "]"}], "*", "p2"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9270186572897205`*^9, 3.9270186627630997`*^9}, 
   3.9272591098295193`*^9, {3.927271899596855*^9, 3.927271907612294*^9}, {
   3.927281200707155*^9, 3.927281207522184*^9}, {3.9288222497622795`*^9, 
   3.928822255184273*^9}, 3.928822627793053*^9, 3.9288283506999874`*^9, {
   3.929440180953443*^9, 3.929440212888725*^9}, {3.929440318297701*^9, 
   3.9294403256873035`*^9}, 3.9294404737054367`*^9, {3.929531416697052*^9, 
   3.929531417460308*^9}, 3.935836500601625*^9, 3.935836716492325*^9, 
   3.935836777170355*^9, {3.946024681823656*^9, 3.9460246819991417`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d151b71c-ea97-224c-acfd-861d52441896"],

Cell[TextData[{
 "The next function calculates the dimension of the irrep ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["q", "1"], ",", "...", ",", 
     SubscriptBox["q", 
      RowBox[{"n", "-", "1"}]]}], ")"}], TraditionalForm]],ExpressionUUID->
  "242cbeab-8770-cc43-ac2c-7a2a28659f21"],
 " according to Eq. (2.6)."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.936087227642979*^9, 3.9360872789601192`*^9}, {
  3.946031177517002*^9, 
  3.9460312078646927`*^9}},ExpressionUUID->"8ee39185-2ec5-9748-ad3a-\
624b5797d889"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimrep", "[", "qlist0_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"qlist", "=", "qlist0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Factorial", "[", "j", "]"}]}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"qlist", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"k", "-", "j", "+", "1"}], ",", "k"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "j", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.927018663965214*^9, 3.927018718297684*^9}, {
   3.9270189910037823`*^9, 3.927018991008768*^9}, {3.929433105707308*^9, 
   3.929433123734041*^9}, {3.9294332361411*^9, 3.929433244427637*^9}, 
   3.935836500601625*^9, 3.935836716492325*^9, 3.935836777170355*^9, {
   3.946024315827305*^9, 3.946024338525884*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3527cf9f-8e3d-4f46-b875-5cc1a4ce593c"],

Cell[TextData[{
 "This function arranges the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "i\[Alpha]"], TraditionalForm]],ExpressionUUID->
  "384ab314-3d3e-894a-991b-837c97095e93"],
 " coordinates in decreasing order for every \[Alpha], thus returning an \
ordered point from an orderable point."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9360872931426883`*^9, 3.936087339165077*^9}, {
  3.9460244668781776`*^9, 
  3.9460244683825912`*^9}},ExpressionUUID->"69218014-8767-4d46-bb04-\
ef3fe145bcef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmascramble", "[", "sigmalist0_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sigmalist", "=", "sigmalist0"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DuplicateFreeQ", "[", "sigmalist", "]"}], "==", "True"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ReverseSort", "[", "sigmalist", "]"}], "==", "sigmalist"}], 
        ",", "sigmalist", ",", "\[IndentingNewLine]", 
        RowBox[{"ReverseSort", "[", "sigmalist", "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.92943503375522*^9, 3.929435061642074*^9}, {
   3.929435333846529*^9, 3.9294353359416237`*^9}, {3.929435569193067*^9, 
   3.929435583545452*^9}, {3.929435681562231*^9, 3.9294356978146*^9}, {
   3.929435744153532*^9, 3.929435778506409*^9}, {3.929435828232352*^9, 
   3.92943582943429*^9}, {3.9294359826824245`*^9, 3.9294360151427135`*^9}, {
   3.929436142773849*^9, 3.929436193736065*^9}, {3.9294362729835835`*^9, 
   3.929436273245405*^9}, {3.929436485353571*^9, 3.9294365393189487`*^9}, {
   3.929436966137177*^9, 3.929437003546545*^9}, {3.9294379279790993`*^9, 
   3.929437952478091*^9}, {3.929438382443346*^9, 3.9294383825679646`*^9}, {
   3.929438725577395*^9, 3.929438733403349*^9}, {3.929440221171393*^9, 
   3.929440223825514*^9}, {3.9294433079428577`*^9, 3.9294433089362755`*^9}, {
   3.9294436079476204`*^9, 3.929443608352623*^9}, {3.9358327647985783`*^9, 
   3.935832778931797*^9}, 3.935836500612129*^9, 3.935836716492325*^9, 
   3.935836777170355*^9, 3.946024452474501*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"3f7721a6-a737-7746-abad-9ddd54e93410"],

Cell["\<\
The table of anomaly-free representations is constructed as described in the \
preamble of the notebook.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.936087348196524*^9, 3.936087367287409*^9}, {
  3.9460312156051655`*^9, 
  3.946031217992649*^9}},ExpressionUUID->"e252c1f8-b8d3-074f-93ff-\
d8ff7a0281fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qtablefunction", "[", "sortedscantable0_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sortedscantable", "=", "sortedscantable0"}], ",", "qtable"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"qtable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sortedscantable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "-", 
         RowBox[{"sortedscantable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"k", "+", "1"}]}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "sortedscantable", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "m"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qtable", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"qtable", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "/", 
          RowBox[{"GCD", "@@", 
           RowBox[{"Flatten", "[", 
            RowBox[{"qtable", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "qtable", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.929439898448723*^9, 3.929439938848751*^9}, {
   3.9294399810075684`*^9, 3.929439982206095*^9}, 3.929440228641655*^9, {
   3.929440980353677*^9, 3.929440981113445*^9}, 3.929441552556332*^9, {
   3.929442742954361*^9, 3.9294427442299385`*^9}, {3.929530571346665*^9, 
   3.92953058794616*^9}, {3.929592506429287*^9, 3.9295925131583576`*^9}, {
   3.93583474629566*^9, 3.9358347741493435`*^9}, {3.9358364119913025`*^9, 
   3.9358364134068127`*^9}, 3.9358365006130733`*^9, 3.935836716492325*^9, 
   3.935836777171374*^9, {3.946024804844049*^9, 3.946024926381674*^9}, {
   3.946026897426182*^9, 3.946026905598877*^9}, 3.94602713636121*^9, 
   3.9460272090432224`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"d4f6a71b-e5ee-8d4e-8b23-29d364d761e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          StyleBox["n", "TI"], "\[LongEqual]", "3", ",", 
          StyleBox["m", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
      "errors" -> {}, "input" -> "$n=3, m=2$", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " "}], TraditionalForm]],ExpressionUUID->
  "b13a4ac6-76fa-8549-b134-ee582352d0db"]], "Subsection",
  CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
    3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
    3.919510849968916*^9, 3.919512489311554*^9},ExpressionUUID->
  "96e4d280-b133-424d-9cda-407e480e6755"]], "Subsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.935835221158081*^9, 3.935835294184376*^9, {3.935836140082149*^9, 
   3.935836178200159*^9}, 3.9358369186576824`*^9, {3.9460251686172447`*^9, 
   3.946025229088754*^9}, {3.946030762111542*^9, 3.946030772528721*^9}, 
   3.946031165497532*^9},ExpressionUUID->"8838c5b4-34e9-d144-bbca-\
3771827cdbea"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", "m", ",", " ", "p1", ",", " ", "p2", ",", " ", "rep", ",", " ", 
   "scantable", ",", " ", "sortedscantable", ",", "reptable"}], 
  "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.935836838651882*^9, 3.935836849752579*^9}, {
  3.9358369097770557`*^9, 3.9358369186576824`*^9}, {3.9460240275973206`*^9, 
  3.946024027891571*^9}, {3.9460247924799423`*^9, 3.946024797247488*^9}, {
  3.94602591046957*^9, 3.946025910534151*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4459abe3-ba3d-0547-84f6-33f37ca561f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "3"}], ";", " ", 
  RowBox[{"m", "=", "2"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.929440076954828*^9, 3.929440094532791*^9}, {
   3.9294402671604195`*^9, 3.9294402699799385`*^9}, {3.929440359754406*^9, 
   3.92944036052137*^9}, 3.9294406440264034`*^9, 3.9358368072666225`*^9, {
   3.935836844290146*^9, 3.935836849752579*^9}, {3.935836909778057*^9, 
   3.9358369186576824`*^9}, {3.9460240310746555`*^9, 3.946024032480057*^9}, 
   3.946025165762356*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"0d70a41b-6087-5a41-bcda-0b3b5430164e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "0", ",", 
     RowBox[{"-", "k1"}], ",", "k2", ",", "0", ",", 
     RowBox[{"-", "k2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"{", 
    RowBox[{"l1", ",", 
     RowBox[{"-", "l1"}], ",", "0", ",", "l2", ",", 
     RowBox[{"-", "l2"}], ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"repfunction", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9294402432962627`*^9, 3.929440252743511*^9}, {
   3.929531005876248*^9, 3.929531016046419*^9}, {3.929531420734665*^9, 
   3.929531424555126*^9}, 3.9358368072666225`*^9, {3.935836844290146*^9, 
   3.935836849752579*^9}, {3.935836909778057*^9, 3.935836918658682*^9}, {
   3.93599043594696*^9, 3.935990583118265*^9}, {3.946024672593483*^9, 
   3.946024675967798*^9}, {3.946025254274328*^9, 3.9460252566243706`*^9}, 
   3.9460252870196457`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"119bbbf1-6955-3d49-81cb-9bfd8594a1a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"scantable", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{"rep", ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "20"}], ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", 
         RowBox[{"-", "20"}], ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", 
         RowBox[{"-", "20"}], ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l2", ",", 
         RowBox[{"-", "20"}], ",", "20"}], "}"}]}], "]"}], ",", "3"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortedscantable", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"sigmascramble", "[", 
       RowBox[{"scantable", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}]}], "+", "1"}], ";;", 
           RowBox[{
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}]}], "+", "n"}]}]}], "]"}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "scantable", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortedscantable", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"sortedscantable", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "!=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "&&", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "!=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], "&"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.928058536440798*^9, 3.928058558496956*^9}, 
   3.928062076345215*^9, {3.928138019071722*^9, 3.928138037325377*^9}, {
   3.928213639215793*^9, 3.928213671974037*^9}, {3.9282192349235573`*^9, 
   3.928219238994618*^9}, {3.928225659217394*^9, 3.928225678284284*^9}, {
   3.928226044671547*^9, 3.928226059725907*^9}, {3.928226624895168*^9, 
   3.9282266418054695`*^9}, {3.9282276258362484`*^9, 3.928227655496277*^9}, {
   3.9282295077696495`*^9, 3.928229508810105*^9}, {3.9282958926415386`*^9, 
   3.928295915395834*^9}, {3.928299728925616*^9, 3.928299762269587*^9}, {
   3.928405240858129*^9, 3.928405252537262*^9}, {3.928562600307213*^9, 
   3.928562606289177*^9}, {3.9285626852917843`*^9, 3.928562687889117*^9}, {
   3.928828215502493*^9, 3.928828239948004*^9}, {3.928828323829929*^9, 
   3.9288283350199127`*^9}, {3.928828433638717*^9, 3.9288284409991703`*^9}, {
   3.928828726823181*^9, 3.928828731424608*^9}, {3.928829022685129*^9, 
   3.928829033193981*^9}, {3.929431825690523*^9, 3.9294318365042667`*^9}, {
   3.929437208277075*^9, 3.9294372143932323`*^9}, {3.9294398454299297`*^9, 
   3.9294398527412*^9}, {3.929440049211529*^9, 3.929440056634701*^9}, {
   3.929443068026476*^9, 3.929443073976551*^9}, {3.9294434952824793`*^9, 
   3.929443510036276*^9}, {3.929443660008396*^9, 3.929443669221512*^9}, {
   3.929446127181431*^9, 3.929446134182068*^9}, {3.9295058150774555`*^9, 
   3.929505825764185*^9}, {3.929506076926972*^9, 3.929506086278101*^9}, {
   3.929506403078226*^9, 3.929506414323671*^9}, {3.9295071057646866`*^9, 
   3.929507115792753*^9}, {3.929509271718375*^9, 3.9295095017462883`*^9}, {
   3.929509568068777*^9, 3.929509611901556*^9}, {3.92950974961948*^9, 
   3.92950976078454*^9}, {3.929509884770254*^9, 3.929509893469868*^9}, {
   3.929510032081167*^9, 3.929510041565237*^9}, {3.9295102256458073`*^9, 
   3.929510238162388*^9}, {3.92951052306979*^9, 3.929510532721339*^9}, {
   3.929510875355932*^9, 3.929510885292195*^9}, {3.929511402705361*^9, 
   3.929511411675436*^9}, {3.929531117919241*^9, 3.9295311275202217`*^9}, {
   3.9295313292910995`*^9, 3.929531331657972*^9}, {3.9295313679674087`*^9, 
   3.929531371483208*^9}, {3.92959285057786*^9, 3.929592858738823*^9}, {
   3.935833169301939*^9, 3.935833176905716*^9}, {3.9358337170281487`*^9, 
   3.935833769795038*^9}, {3.935833815475254*^9, 3.935833840326803*^9}, 
   3.93583389562404*^9, {3.935833927146627*^9, 3.9358339989087253`*^9}, {
   3.9358345292907867`*^9, 3.935834529818819*^9}, 3.9358368072666225`*^9, {
   3.9358368442911453`*^9, 3.935836849752579*^9}, {3.935836909778057*^9, 
   3.935836918658682*^9}, {3.9460246776169434`*^9, 3.9460246777952137`*^9}, {
   3.9460247133882885`*^9, 3.9460247850552025`*^9}, {3.9460253073481903`*^9, 
   3.9460253177702274`*^9}, {3.946025509923006*^9, 3.946025511025202*^9}, {
   3.9460256522594376`*^9, 3.946025661875828*^9}, {3.9460261825771236`*^9, 
   3.9460262084175014`*^9}, 3.9460262937337704`*^9, {3.9460264244908504`*^9, 
   3.946026590319542*^9}, 3.9460266280798054`*^9, {3.9460267604322453`*^9, 
   3.9460267618166313`*^9}, {3.946026834265833*^9, 3.946026835316679*^9}, {
   3.946027266553549*^9, 3.946027276923607*^9}, {3.946027326469141*^9, 
   3.946027381597456*^9}, {3.9460276240903187`*^9, 3.9460276251491375`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"be8fbeb5-99f6-3845-a79e-55121b7fffd6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qtable", "=", 
   RowBox[{"qtablefunction", "[", "sortedscantable", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chiralqtable", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"qtable", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "!=", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "\[And]", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "!=", 
        RowBox[{"Reverse", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dimtable", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"dimrep", "[", 
      RowBox[{"chiralqtable", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "chiralqtable", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.929439973214712*^9, 3.929440060675775*^9}, {
   3.929440992329681*^9, 3.929440993329603*^9}, {3.93583356501898*^9, 
   3.935833572199127*^9}, 3.935833804932169*^9, 3.9358340110509605`*^9, 
   3.9358368072666225`*^9, {3.9358368442911453`*^9, 3.935836849752579*^9}, {
   3.935836909778057*^9, 3.935836918658682*^9}, {3.9460249400797997`*^9, 
   3.946025002831499*^9}, {3.9460276279681835`*^9, 3.9460276288405*^9}, {
   3.9460284923032227`*^9, 3.9460285028459473`*^9}, {3.946028555720024*^9, 
   3.946028562141304*^9}, 3.9460286884566746`*^9, {3.946030912993492*^9, 
   3.9460309300150547`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"12bf0693-28e0-c344-8339-6db418ca5470"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reptable", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"chiralqtable", ",", "dimtable", ",", 
        RowBox[{"Times", "@@@", "dimtable"}]}], "}"}], "//", "Transpose"}], 
     ",", "Last"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9460284242628994`*^9, 3.94602846674242*^9}, {
   3.946028609410225*^9, 3.9460286593557606`*^9}, 3.946030694638748*^9, 
   3.9460308144318104`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"2d82e65c-aa23-6c43-b97a-7ea2d33bdcd9"]
}, Open  ]],

Cell["\<\
The anomaly-free chiral twofold product representations for SU(3) with \
dimension below 10^5 that were obtained are\
\>", "Text",
 CellChangeTimes->{{3.935836938802297*^9, 3.9358369717972183`*^9}, {
   3.935837009927046*^9, 3.935837014353979*^9}, {3.946031226075203*^9, 
   3.9460312471773195`*^9}, 3.946031825706251*^9, {3.9460409004741497`*^9, 
   3.946040900972164*^9}},ExpressionUUID->"1abbee73-7365-3b4c-9fff-\
db52bf526979"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"reptable", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], "<", 
     RowBox[{"10", "^", "5"}]}], "&"}]}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.935834163260937*^9, 3.935834164922457*^9}, 
   3.935836918658682*^9, 3.9358369517634525`*^9, {3.935837043002379*^9, 
   3.935837065063722*^9}, {3.946028892714388*^9, 3.94602890978545*^9}, 
   3.946031825706251*^9},
 Background->GrayLevel[1],
 CellLabel->"In[20]:=",ExpressionUUID->"c188f822-20e3-144d-8c51-6d45fc8dc198"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", "154"}], "}"}], ",", "4312"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"154", ",", "28"}], "}"}], ",", "4312"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", "154"}], "}"}], ",", "4312"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"154", ",", "28"}], "}"}], ",", "4312"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"63", ",", "336"}], "}"}], ",", "21168"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"336", ",", "63"}], "}"}], ",", "21168"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"63", ",", "336"}], "}"}], ",", "21168"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"336", ",", "63"}], "}"}], ",", "21168"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "11"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1518"}], "}"}], ",", "54648"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "12"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"36", ",", "1518"}], "}"}], ",", "54648"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1518", ",", "36"}], "}"}], ",", "54648"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1518", ",", "36"}], "}"}], ",", "54648"}], "}"}]}], 
  "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{{3.935834165126028*^9, 3.935834173768776*^9}, 
   3.935836918658682*^9, 3.9358369517634525`*^9, 3.935837108372303*^9, {
   3.946028900539442*^9, 3.946028910321171*^9}, 3.9460289655878105`*^9, 
   3.946031471198244*^9, 3.946031825706251*^9},
 Background->GrayLevel[0.85],
 CellLabel->"Out[20]=",ExpressionUUID->"38fdbf0c-a6fc-1641-a52b-1b1d63105b95"]
}, Open  ]]
},
WindowSize->{1428, 741.75},
WindowMargins->{{Automatic, 1152}, {Automatic, 0}},
ShowGroupOpener->True,
Background->RGBColor[1, 1, 0.85],
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"39b47506-94de-3748-80dd-f6c43e1d95dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2671, 64, 175, "Text",ExpressionUUID->"37d20e34-dc41-ed4e-b3f4-89ad070f4400"],
Cell[CellGroupData[{
Cell[3254, 88, 849, 15, 45, "Output",ExpressionUUID->"569301fb-cba0-b44c-a3a4-2d3bde23fc7a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4106, 105, 369, 6, 28, "Input",ExpressionUUID->"174cad1c-01ce-c045-8ea3-e88e00ad156b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4478, 113, 1023, 30, 35, "Text",ExpressionUUID->"140d2cd3-60b6-4d44-a7af-26ab7b54e756",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5504, 145, 3030, 82, 124, "Input",ExpressionUUID->"7d80ab2b-6697-2b4f-a0f9-ea068fd6b2c8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8537, 229, 1345, 29, 67, "Input",ExpressionUUID->"d151b71c-ea97-224c-acfd-861d52441896",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9885, 260, 596, 16, 35, "Text",ExpressionUUID->"8ee39185-2ec5-9748-ad3a-624b5797d889",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10484, 278, 1456, 35, 67, "Input",ExpressionUUID->"3527cf9f-8e3d-4f46-b875-5cc1a4ce593c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[11943, 315, 556, 13, 35, "Text",ExpressionUUID->"69218014-8767-4d46-bb04-ef3fe145bcef",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[12502, 330, 1983, 39, 143, "Input",ExpressionUUID->"3f7721a6-a737-7746-abad-9ddd54e93410",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14488, 371, 360, 8, 35, "Text",ExpressionUUID->"e252c1f8-b8d3-074f-93ff-d8ff7a0281fc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14851, 381, 2575, 60, 105, "Input",ExpressionUUID->"d4f6a71b-e5ee-8d4e-8b23-29d364d761e8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[17463, 446, 1087, 20, 58, "Subsection",ExpressionUUID->"8838c5b4-34e9-d144-bbca-3771827cdbea",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[18553, 468, 608, 11, 28, "Input",ExpressionUUID->"4459abe3-ba3d-0547-84f6-33f37ca561f5",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[19164, 481, 631, 11, 28, "Input",ExpressionUUID->"0d70a41b-6087-5a41-bcda-0b3b5430164e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[19798, 494, 1142, 25, 67, "Input",ExpressionUUID->"119bbbf1-6955-3d49-81cb-9bfd8594a1a1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[20943, 521, 5398, 107, 67, "Input",ExpressionUUID->"be8fbeb5-99f6-3845-a79e-55121b7fffd6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[26344, 630, 1961, 48, 67, "Input",ExpressionUUID->"12bf0693-28e0-c344-8339-6db418ca5470",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[28308, 680, 605, 14, 28, "Input",ExpressionUUID->"2d82e65c-aa23-6c43-b97a-7ea2d33bdcd9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[28928, 697, 441, 8, 35, "Text",ExpressionUUID->"1abbee73-7365-3b4c-9fff-db52bf526979"],
Cell[CellGroupData[{
Cell[29394, 709, 614, 15, 45, "Input",ExpressionUUID->"c188f822-20e3-144d-8c51-6d45fc8dc198"],
Cell[30011, 726, 4015, 130, 88, "Output",ExpressionUUID->"38fdbf0c-a6fc-1641-a52b-1b1d63105b95"]
}, Open  ]]
}
]
*)


